Mamba: a systematic software solution for beamline experiments at HEPS

To cater for the diverse experiment requirements at the High Energy Photon Source (HEPS) with often limited human resources, Bluesky is chosen as the basis for our software framework, Mamba. In our attempt to address Bluesky's lack of integrated GUIs, command injection with feedback is chosen as the main way for the GUIs to cooperate with the CLI; a RPC service is provided, which also covers functionalities unsuitable for command injection, as well as pushing of status updates. In order to fully support high-frequency applications like fly scans, Bluesky's support for asynchronous control is being improved; to support high-throughput experiments, Mamba Data Worker (MDW) is being developed to cover the complexity in asynchronous online data processing for these experiments. To systematically simplify the specification of metadata, scan parameters and data-processing graphs for each type of experiments, an experiment parameter generator (EPG) will be developed; experiment-specific modules to automate preparation steps will also be made. The integration of off-the-shelf code in Mamba for domain-specific needs is under investigation, and Mamba GUI Studio (MGS) is being developed to simplify the implementation and integration of GUIs.

==> anc/figsrc/init-script.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
print("Example beamline init script loading...")
\cm{# ... `import' statements omitted ...}

class AttrDict(dict):
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.__dict__ = self

M = AttrDict(
    m1 = EpicsMotor("IOC:m1", name = "M.m1"),
    m2 = EpicsMotor("IOC:m2", name = "M.m2")
)
D = AttrDict(
    ad = MyAreaDetector("13SIM1:", name = "D.ad")
)

D.ad.cam.trigger_mode.set(0).wait()
D.ad.cam.image_mode.set(1).wait()
D.ad.cam.num_images.set(1).wait()
D.ad.warmup()

RE = RunEngine({})
U = server_start(M, D, RE)
print("Beamline init script loaded.")
\end{CVerbatim}
\end{document}



==> anc/figsrc/mamba-arch.dia <==
<?xml version="1.0" encoding="UTF-8"?>
<dia:diagram xmlns:dia="http://www.lysator.liu.se/~alla/dia/">
  <dia:diagramdata>
    <dia:attribute name="background">
      <dia:color val="#ffffff"/>
    </dia:attribute>
    <dia:attribute name="pagebreak">
      <dia:color val="#000099"/>
    </dia:attribute>
    <dia:attribute name="paper">
      <dia:composite type="paper">
        <dia:attribute name="name">
          <dia:string>#A3#</dia:string>
        </dia:attribute>
        <dia:attribute name="tmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="bmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="lmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="rmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="is_portrait">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="scaling">
          <dia:real val="1.5640180110931396"/>
        </dia:attribute>
        <dia:attribute name="fitto">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="fitwidth">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="fitheight">
          <dia:int val="1"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="grid">
      <dia:composite type="grid">
        <dia:attribute name="width_x">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="width_y">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_x">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_y">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:composite type="color"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="color">
      <dia:color val="#d8e5e5"/>
    </dia:attribute>
    <dia:attribute name="guides">
      <dia:composite type="guides">
        <dia:attribute name="hguides"/>
        <dia:attribute name="vguides"/>
      </dia:composite>
    </dia:attribute>
  </dia:diagramdata>
  <dia:layer name="Background" visible="true" active="true">
    <dia:object type="Standard - Box" version="0" id="O0">
      <dia:attribute name="obj_pos">
        <dia:point val="5,10"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.95,9.95;19.05,20.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="5,10"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="14"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O1">
      <dia:attribute name="obj_pos">
        <dia:point val="7,12"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,11.95;19.05,20.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="7,12"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="12"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="8"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O2">
      <dia:attribute name="obj_pos">
        <dia:point val="9,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.95,13.95;19.05,20.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="9,14"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="10"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="6"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O3">
      <dia:attribute name="obj_pos">
        <dia:point val="16,8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="15.6382,7.95;16.3618,13.1118"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="16,8"/>
        <dia:point val="16,13"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O4">
      <dia:attribute name="obj_pos">
        <dia:point val="11.8,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="11.4382,7.8882;12.1618,13.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11.8,13"/>
        <dia:point val="11.8,8"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O5">
      <dia:attribute name="obj_pos">
        <dia:point val="16,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="15.95,10.95;21.05,11.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="16,11"/>
        <dia:point val="21,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O6">
      <dia:attribute name="obj_pos">
        <dia:point val="14,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="13.9382,14.9382;21.0618,17.0618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="14,17"/>
        <dia:point val="21,15"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O7">
      <dia:attribute name="obj_pos">
        <dia:point val="21,8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="20.6382,7.95;21.3618,11.1118"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="21,8"/>
        <dia:point val="21,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="4"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O8">
      <dia:attribute name="obj_pos">
        <dia:point val="14,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="13.95,17.6382;20.05,18.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="14,18"/>
        <dia:point val="20,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O9">
      <dia:attribute name="obj_pos">
        <dia:point val="8,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.95,17.6382;14.1118,18.3618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="8,18"/>
        <dia:point val="14,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O10">
      <dia:attribute name="obj_pos">
        <dia:point val="5.65,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5.65,10.6058;8.705,11.3942"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#pexpect#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="80" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="5.65,11.2345"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="0"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O11">
      <dia:attribute name="obj_pos">
        <dia:point val="7.65,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.65,12.6058;10.61,13.3942"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#IPython#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="80" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="7.65,13.2345"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="0"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O12">
      <dia:attribute name="obj_pos">
        <dia:point val="9.65,15"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.65,14.6058;13.9475,15.3942"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#RPC thread#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="80" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="9.65,15.2345"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="0"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O13">
      <dia:attribute name="obj_pos">
        <dia:point val="10.55,19"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.40875,18.6058;13.6912,19.3942"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Status information#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="10.55,19.2345"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O14">
      <dia:attribute name="obj_pos">
        <dia:point val="11.5,7.6"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.54125,5.96488;13.4587,7.6"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Output to
the console#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="11.5,6.59359"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O15">
      <dia:attribute name="obj_pos">
        <dia:point val="16.4,7.6"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.165,5.96488;18.635,7.6"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Input from
the keyboard#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="16.4,6.59359"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O16">
      <dia:attribute name="obj_pos">
        <dia:point val="22.6,7.6"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="19.355,5.96488;25.845,7.6"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Other clients for
command injection#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="22.6,6.59359"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O17">
      <dia:attribute name="obj_pos">
        <dia:point val="24.9,13.2"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="21.605,12.3824;28.195,14.0176"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Command injection
from RPCs#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="24.9,13.0112"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O18">
      <dia:attribute name="obj_pos">
        <dia:point val="14,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="13.95,16.95;14.05,18.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="14,18"/>
        <dia:point val="14,17"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O19">
      <dia:attribute name="obj_pos">
        <dia:point val="16.65,19"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.655,18.6058;18.645,19.3942"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#RPC service#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="16.65,19.2345"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O20">
      <dia:attribute name="obj_pos">
        <dia:point val="20.6,19"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="19.931,17.9041;20.6686,19.0686"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="20.6,19"/>
        <dia:point val="20,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="4"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O21">
      <dia:attribute name="obj_pos">
        <dia:point val="20.6,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="19.931,16.9314;20.6686,18.0959"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="20.6,17"/>
        <dia:point val="20,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="4"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O22">
      <dia:attribute name="obj_pos">
        <dia:point val="24,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.1112,17.1824;25.8887,18.8176"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#RPC clients
(eg. GUIs)#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="24,17.8112"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O23">
      <dia:attribute name="obj_pos">
        <dia:point val="21,15"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="20.6382,10.8882;21.3618,15.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="21,15"/>
        <dia:point val="21,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O24">
      <dia:attribute name="obj_pos">
        <dia:point val="20.6,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="20.55,16.95;21.55,17.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="20.6,17"/>
        <dia:point val="21.5,17"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="4"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O25">
      <dia:attribute name="obj_pos">
        <dia:point val="20.6,19"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="20.55,18.95;21.55,19.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="20.6,19"/>
        <dia:point val="21.5,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="4"/>
      </dia:attribute>
    </dia:object>
  </dia:layer>
</dia:diagram>


==> anc/figsrc/mamba-rpc.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cmr{Mamba RPC to list devices:}
\{"typ": "dev/keys", "path": "M"\}
\cmr{The backend's reply to the request above:}
\{"err": "", "ret": ["M.m1", "M.m2"]\}
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}\cmr{Example reply upon a general exception:}
\{"err": "exc", "desc": "ZeroDivisionError: division by zero"\}
\cmr{Reply upon an exception made with ``\texttt{raise ZError("error", "description")}'':}
\{"err": "error", "desc": "description"\}
\end{CVerbatim}

\begin{CVerbatim}
\sub{(c)}\cmr{Example status update notification:}
\{"typ": "scan/start", "id": 1234\}
\end{CVerbatim}

\begin{CVerbatim}
\sub{(d)}\cmr{Example command injection request to pexpect, expressed as a Python expression:}
b"1 / 0{\bs}n"
\cmr{pexpect returns an empty string to confirm successful command injection:}
b""
\end{CVerbatim}
\end{document}



==> anc/figsrc/pipe-graph.dia <==
<?xml version="1.0" encoding="UTF-8"?>
<dia:diagram xmlns:dia="http://www.lysator.liu.se/~alla/dia/">
  <dia:diagramdata>
    <dia:attribute name="background">
      <dia:color val="#ffffff"/>
    </dia:attribute>
    <dia:attribute name="pagebreak">
      <dia:color val="#000099"/>
    </dia:attribute>
    <dia:attribute name="paper">
      <dia:composite type="paper">
        <dia:attribute name="name">
          <dia:string>#A3#</dia:string>
        </dia:attribute>
        <dia:attribute name="tmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="bmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="lmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="rmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="is_portrait">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="scaling">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="fitto">
          <dia:boolean val="false"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="grid">
      <dia:composite type="grid">
        <dia:attribute name="width_x">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="width_y">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_x">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_y">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:composite type="color"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="color">
      <dia:color val="#d8e5e5"/>
    </dia:attribute>
    <dia:attribute name="guides">
      <dia:composite type="guides">
        <dia:attribute name="hguides"/>
        <dia:attribute name="vguides"/>
      </dia:composite>
    </dia:attribute>
  </dia:diagramdata>
  <dia:layer name="Background" visible="true" active="true">
    <dia:object type="Standard - Ellipse" version="0" id="O0">
      <dia:attribute name="obj_pos">
        <dia:point val="9,10.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.95,10.45;15.05,14.55"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="9,10.5"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="6"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="4"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Ellipse" version="0" id="O1">
      <dia:attribute name="obj_pos">
        <dia:point val="13,16.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.95,16.45;19.05,20.55"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="13,16.5"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="6"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="4"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O2">
      <dia:attribute name="obj_pos">
        <dia:point val="25,12.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="25,12.0401;25,12.9599"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>##</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="25,12.7736"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O12" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O3">
      <dia:attribute name="obj_pos">
        <dia:point val="12,6.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="11.6691,6.45;12.3309,10.6118"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="12,6.5"/>
        <dia:point val="12,10.5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="3"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O10" connection="6"/>
        <dia:connection handle="1" to="O0" connection="1"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O4">
      <dia:attribute name="obj_pos">
        <dia:point val="7,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,4.6691;9.1118,5.3309"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7,5"/>
        <dia:point val="9,5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="3"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O15" connection="4"/>
        <dia:connection handle="1" to="O10" connection="3"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O5">
      <dia:attribute name="obj_pos">
        <dia:point val="15,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.95,4.6691;22.1118,5.3309"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="15,5"/>
        <dia:point val="22,5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="3"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O10" connection="4"/>
        <dia:connection handle="1" to="O11" connection="3"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O6">
      <dia:attribute name="obj_pos">
        <dia:point val="25,6.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="24.6691,6.45;25.3309,11.1118"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="25,6.5"/>
        <dia:point val="25,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="3"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O11" connection="6"/>
        <dia:connection handle="1" to="O12" connection="1"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O7">
      <dia:attribute name="obj_pos">
        <dia:point val="19,18.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.95,18.1691;27.1118,18.8309"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="19,18.5"/>
        <dia:point val="27,18.5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="3"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O1" connection="4"/>
        <dia:connection handle="1" to="O14" connection="3"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O8">
      <dia:attribute name="obj_pos">
        <dia:point val="25,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="24.95,13.95;25.05,18.55"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="25,14"/>
        <dia:point val="25,18.5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O12" connection="6"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O9">
      <dia:attribute name="obj_pos">
        <dia:point val="30,18.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="30,18.0401;30,18.9599"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>##</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="30,18.7736"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O14" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O10">
      <dia:attribute name="obj_pos">
        <dia:point val="9,3.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.95,3.45;15.05,6.55"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="9,3.5"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="6"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O11">
      <dia:attribute name="obj_pos">
        <dia:point val="22,3.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="21.95,3.45;28.05,6.55"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="22,3.5"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="6"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O12">
      <dia:attribute name="obj_pos">
        <dia:point val="22,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="21.95,10.95;28.05,14.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="22,11"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="6"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O13">
      <dia:attribute name="obj_pos">
        <dia:point val="28,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="27.95,4.6691;30.1118,5.3309"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="28,5"/>
        <dia:point val="30,5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="3"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O11" connection="4"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O14">
      <dia:attribute name="obj_pos">
        <dia:point val="27,17"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="26.95,16.95;33.05,20.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="27,17"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="6"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Ellipse" version="0" id="O15">
      <dia:attribute name="obj_pos">
        <dia:point val="1,3"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="0.95,2.95;7.05,7.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="1,3"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="6"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="4"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O16">
      <dia:attribute name="obj_pos">
        <dia:point val="30,18.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="30,18.0401;30,18.9599"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>##</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="30,18.7736"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O14" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O17">
      <dia:attribute name="obj_pos">
        <dia:point val="12,12.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.5325,11.5462;14.4675,13.4538"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Online
visualisation#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="12,12.2797"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O0" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O18">
      <dia:attribute name="obj_pos">
        <dia:point val="16,18.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.05,17.5462;17.95,19.4538"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Metadata
generator#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="16,18.2797"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O1" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O19">
      <dia:attribute name="obj_pos">
        <dia:point val="33,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="30.8612,3.55229;35.1388,6.44771"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Further
processing
...#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="8" name="Helvetica-Oblique"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="33,4.28579"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O20">
      <dia:attribute name="obj_pos">
        <dia:point val="11,8.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.8175,7.54618;11,9.45382"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Downsampling
and/or zooming#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="8" name="Helvetica-Oblique"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="11,8.27968"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="2"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O21">
      <dia:attribute name="obj_pos">
        <dia:point val="26,8.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="26,7.54618;31.0275,9.45382"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Image
compression#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="8" name="Helvetica-Oblique"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="26,8.27968"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="0"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O22">
      <dia:attribute name="obj_pos">
        <dia:point val="24,16.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="19.8175,15.5462;24,17.4538"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#NeXus
formatting#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="8" name="Helvetica-Oblique"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="24,16.2797"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="2"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O23">
      <dia:attribute name="obj_pos">
        <dia:point val="12,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.84125,4.54007;14.1588,5.45993"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Projections#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="12,5.27357"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O10" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O24">
      <dia:attribute name="obj_pos">
        <dia:point val="25,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.9,4.54007;27.1,5.45993"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Sinograms#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="25,5.27357"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O11" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O25">
      <dia:attribute name="obj_pos">
        <dia:point val="25,12.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.605,11.5462;27.395,13.4538"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Raw images
(HDF5)#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="25,12.2797"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O12" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O26">
      <dia:attribute name="obj_pos">
        <dia:point val="30,18.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="27.4537,17.5462;32.5463,19.4538"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Full raw data
(NeXus)#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="30,18.2797"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O14" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O27">
      <dia:attribute name="obj_pos">
        <dia:point val="4,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.3325,4.04618;5.6675,5.95382"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Area
detector#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="4,4.77968"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O15" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O28">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,6"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="15.8625,6;21.1375,7.90764"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Big-matrix
Transposition#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="8" name="Helvetica-Oblique"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="18.5,6.7335"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="0"/>
      </dia:attribute>
    </dia:object>
  </dia:layer>
</dia:diagram>


==> anc/figsrc/utils.tex <==
\documentclass{article}
\usepackage{geometry}
\geometry{a4paper, hmargin = {2.5cm, 2cm}}
\pagestyle{empty}



==> anc/figsrc/verb.tex <==
\usepackage{fancyvrb, xcolor}
\DefineVerbatimEnvironment{CVerbatim}{Verbatim}{commandchars = {\\\{\}}}
\addtolength{\parskip}{6pt}
\newcommand{\sub}[1]{\noindent\llap{\large\textrm{#1}\hspace{0.36cm}}}
\newcommand*{\cm}[1]{\textcolor{black!66}{#1}}
\newcommand*{\cmr}[1]{\cm{\rmfamily\itshape#1}}
\newcommand*{\bs}{\char92}



==> anc/figsrc/xpra-tmux.dia <==
<?xml version="1.0" encoding="UTF-8"?>
<dia:diagram xmlns:dia="http://www.lysator.liu.se/~alla/dia/">
  <dia:diagramdata>
    <dia:attribute name="background">
      <dia:color val="#ffffff"/>
    </dia:attribute>
    <dia:attribute name="pagebreak">
      <dia:color val="#000099"/>
    </dia:attribute>
    <dia:attribute name="paper">
      <dia:composite type="paper">
        <dia:attribute name="name">
          <dia:string>#A3#</dia:string>
        </dia:attribute>
        <dia:attribute name="tmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="bmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="lmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="rmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="is_portrait">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="scaling">
          <dia:real val="1.3290386199951172"/>
        </dia:attribute>
        <dia:attribute name="fitto">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="fitwidth">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="fitheight">
          <dia:int val="1"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="grid">
      <dia:composite type="grid">
        <dia:attribute name="width_x">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="width_y">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_x">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_y">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:composite type="color"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="color">
      <dia:color val="#d8e5e5"/>
    </dia:attribute>
    <dia:attribute name="guides">
      <dia:composite type="guides">
        <dia:attribute name="hguides"/>
        <dia:attribute name="vguides"/>
      </dia:composite>
    </dia:attribute>
  </dia:diagramdata>
  <dia:layer name="Background" visible="true" active="true">
    <dia:object type="Standard - Box" version="0" id="O0">
      <dia:attribute name="obj_pos">
        <dia:point val="7,5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,4.95;30.05,19.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="7,5"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="23"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="14"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O1">
      <dia:attribute name="obj_pos">
        <dia:point val="8,6"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8,5.60577;12.385,6.39423"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#xpra server#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="80" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="8,6.23449"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="0"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O2">
      <dia:attribute name="obj_pos">
        <dia:point val="11.5,13.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.74375,13.1386;13.2563,13.8614"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#CLI window#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.77611108124256134"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="11.5,13.7149"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O5" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O3">
      <dia:attribute name="obj_pos">
        <dia:point val="8,7"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.95,6.95;15.05,18.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="8,7"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="7"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="11"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O4">
      <dia:attribute name="obj_pos">
        <dia:point val="11.5,8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.50375,7.60577;14.4962,8.39423"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#virtual screen 1#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="80" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="11.5,8.23449"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O5">
      <dia:attribute name="obj_pos">
        <dia:point val="9,12"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.95,11.95;14.05,15.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="9,12"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="5"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O6">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,10"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.1562,9.63862;20.8438,10.3614"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#GUI window A1#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.77611108124256134"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="18.5,10.2149"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O9" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O7">
      <dia:attribute name="obj_pos">
        <dia:point val="15,7"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.95,6.95;22.05,18.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="15,7"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="7"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="11"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O8">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="15.5038,7.60577;21.4962,8.39423"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#virtual screen 2#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="80" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="18.5,8.23449"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O9">
      <dia:attribute name="obj_pos">
        <dia:point val="16,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="15.95,8.95;21.05,11.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="16,9"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="5"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O10">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.1562,12.6386;20.8438,13.3614"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#GUI window A2#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.77611108124256134"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="18.5,13.2149"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O11" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O11">
      <dia:attribute name="obj_pos">
        <dia:point val="16,12"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="15.95,11.95;21.05,14.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="16,12"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="5"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O12">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,16"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.1562,15.6386;20.8438,16.3614"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#GUI window A3#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.77611108124256134"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="18.5,16.2149"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O13" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O13">
      <dia:attribute name="obj_pos">
        <dia:point val="16,15"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="15.95,14.95;21.05,17.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="16,15"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="5"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O14">
      <dia:attribute name="obj_pos">
        <dia:point val="25.5,12"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="23.1562,11.6386;27.8438,12.3614"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#GUI window B1#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.77611108124256134"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="25.5,12.2149"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O17" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O15">
      <dia:attribute name="obj_pos">
        <dia:point val="22,7"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="21.95,6.95;29.05,18.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="22,7"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="7"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="11"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O16">
      <dia:attribute name="obj_pos">
        <dia:point val="25.5,8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.5038,7.60577;28.4962,8.39423"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#virtual screen 3#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="80" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="25.5,8.23449"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O17">
      <dia:attribute name="obj_pos">
        <dia:point val="23,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.95,10.95;28.05,13.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="23,11"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="5"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O18">
      <dia:attribute name="obj_pos">
        <dia:point val="25.5,15"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="23.1562,14.6386;27.8438,15.3614"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#GUI window B2#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="0" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.77611108124256134"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="25.5,15.2149"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O19" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O19">
      <dia:attribute name="obj_pos">
        <dia:point val="23,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.95,13.95;28.05,16.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="23,14"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="5"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O20">
      <dia:attribute name="obj_pos">
        <dia:point val="7,21"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.95,20.95;14.05,23.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="7,21"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="7"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O21">
      <dia:attribute name="obj_pos">
        <dia:point val="10.5,22"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.10375,21.6058;12.8962,22.3942"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#xpra client 1#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="80" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="10.5,22.2345"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O20" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O22">
      <dia:attribute name="obj_pos">
        <dia:point val="15,21"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.95,20.95;22.05,23.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="15,21"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="7"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O23">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,22"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="16.1038,21.6058;20.8963,22.3942"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#xpra client 2#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="80" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="18.5,22.2345"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O22" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O24">
      <dia:attribute name="obj_pos">
        <dia:point val="23,21"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="22.95,20.95;30.05,23.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="23,21"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="7"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="false"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O25">
      <dia:attribute name="obj_pos">
        <dia:point val="26.5,22"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="24.1038,21.6058;28.8963,22.3942"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#xpra client 3#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="DejaVu Sans" style="80" name="Courier"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="26.5,22.2345"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O24" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O26">
      <dia:attribute name="obj_pos">
        <dia:point val="10.5,21"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.4368,17.9368;11.5632,21.0632"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="10.5,21"/>
        <dia:point val="11.5,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O20" connection="1"/>
        <dia:connection handle="1" to="O3" connection="6"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O27">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,21"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="11.4343,17.9343;18.5657,21.0657"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="18.5,21"/>
        <dia:point val="11.5,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O22" connection="1"/>
        <dia:connection handle="1" to="O3" connection="6"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O28">
      <dia:attribute name="obj_pos">
        <dia:point val="25.5,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="25.4368,17.9368;26.5632,21.0632"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="25.5,18"/>
        <dia:point val="26.5,21"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O15" connection="6"/>
        <dia:connection handle="1" to="O24" connection="1"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O29">
      <dia:attribute name="obj_pos">
        <dia:point val="18.5,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="18.45,17.95;18.55,21.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="18.5,18"/>
        <dia:point val="18.5,21"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O7" connection="6"/>
        <dia:connection handle="1" to="O22" connection="1"/>
      </dia:connections>
    </dia:object>
  </dia:layer>
</dia:diagram>

